Exploring Modality Guidance to Enhance VFM-based Feature Fusion for UDA in 3D Semantic Segmentation

Vision Foundation Models (VFMs) have become a de facto choice for many downstream vision tasks, like image classification, image segmentation, and object localization. However, they can also provide significant utility for downstream 3D tasks that can leverage the cross-modal information (e.g., from paired image data). In our work, we further explore the utility of VFMs for adapting from a labeled source to unlabeled target data for the task of LiDAR-based 3D semantic segmentation. Our method consumes paired 2D-3D (image and point cloud) data and relies on the robust (cross-domain) features from a VFM to train a 3D backbone on a mix of labeled source and unlabeled target data. At the heart of our method lies a fusion network that is guided by both the image and point cloud streams, with their relative contributions adjusted based on the target domain. We extensively compare our proposed methodology with different state-of-the-art methods in several settings and achieve strong performance gains. For example, achieving an average improvement of 6.5 mIoU (over all tasks), when compared with the previous state-of-the-art.

==> img/plot_head_comparison.py <==
import matplotlib.pyplot as plt
import numpy as np


def plot_single_bar_chart(data, tasks, methods, save_path="grouped_bar_chart.png"):
    """
    Plots a grouped bar chart comparing performance of two methods across multiple tasks.

    Parameters:
    - data: dict containing performance data for each task and method
    - tasks: list of task names
    - methods: list of method names
    - save_path: file path to save the figure (default: 'grouped_bar_chart.png')
    """
    # Set up the bar plot parameters
    x = np.arange(len(tasks))  # Label locations
    width = 0.35  # Width of the bars

    # Define colors for the methods
    color_method_1 = (128 / 255, 179 / 255, 255 / 255)  # Light blue
    color_method_2 = (198 / 255, 233 / 255, 175 / 255)  # Light green

    # Create the plot
    fig, ax = plt.subplots(figsize=(4, 3))

    # Create bars for each method
    bars1 = ax.bar(x - width / 2, data[methods[0]], width, label=methods[0], color=color_method_1)
    bars2 = ax.bar(x + width / 2, data[methods[1]], width, label=methods[1], color=color_method_2)

    # Add labels, title, and legend
    ax.set_ylabel('mIoU %')
    ax.set_ylim(0, 1)  # Set the y-axis limit to 1
    ax.set_title('Aggregate Prediction')
    ax.set_xticks(x)
    ax.set_xticklabels(tasks)
    ax.legend(fontsize='small', loc='upper right')

    # Annotate each bar with its value
    for bars in [bars1, bars2]:
        for bar in bars:
            height = bar.get_height()
            ax.text(bar.get_x() + bar.get_width() / 2, height, f'{height:.2f}', ha='center', fontsize=8, va='bottom')

    # Adjust layout and save the figure
    plt.tight_layout()
    plt.savefig(save_path)
    plt.show()
    print(f"Figure saved as {save_path}")


# Example data for the function
data = {
    'VFM3D': [0.73, 0.66, 0.69, 0.61],  # Example performance values for 'VFM3D'
    '2D3D': [0.75, 0.70, 0.71, 0.63]  # Example performance values for '2D3D'
}
tasks = ['USA-Singa.', 'Day-Night', 'VK-SK', 'A2D2-SK']
methods = ['VFM3D', '2D3D']

# Call the function with data and a save path
plot_single_bar_chart(data, tasks, methods, save_path="grouped_bar_chart.png")
